Cryptoeconomic Security for Data Availability Committees

Layer 2 systems have received increasing attention due to their potential to scale the throughput of L1 blockchains. To avoid the cost of putting data on chain, these systems increasingly turn to off-chain data availability solutions such as data availability committees (DACs). However, placing trust on DACs conflicts with the goal of obtaining an L2 architecture whose security relies solely on the L1 chain. To eliminate such trust assumptions, we propose a DAC protocol that provides financial incentives to deter the DAC nodes from adversarial behavior such as withholding data upon request. We then analyze the interaction of rational DAC nodes and clients as a dynamic game, with a Byzantine adversary that can corrupt and bribe the participants. We also define a notion of optimality for the DAC protocols, inspired by fairness and economic feasibility. Our main result shows that our protocol is optimal and guarantees security with the highest possible probability under reasonable assumptions on the adversary.

==> code/DAC_bribe_graph.py <==
import numpy as np
import matplotlib.pyplot as plt
import matplotlib
import random
import math
from IPython.display import display, HTML

def graph_bribe():

    nmin = 1000
    nmax = 300000
    gap = 100
    nus = [0.1, 0.5, 0.8, 1.0]
    yminlists = []
    xlist = range(nmin,nmax,gap)
    tildeps = 1416.0
    nodefrac = 3.0

    def solveMinBribe(x, nu, epsilon):
        const1 = tildeps**nu
        x = 1.0 * x
        const2 = nodefrac / x
        temp1 = 0.0
        minr = float('inf')
        cury = 0.0
        for y in range(1,10000000):
            y = float(y*0.1)
            temp1 = const2 * min(y/(tildeps-1),(((tildeps+y)**nu - const1)/ ((tildeps+y)**nu - (1+y)**nu)))
            if abs(temp1-epsilon) < minr:
                minr = abs(temp1-epsilon)
                cury = y
            else:
                break
        return 27.8206 * cury

    def solveMaxBribe(x, nu, epsilon):
        const1 = tildeps**nu
        x = 1.0 * x
        const2 = nodefrac / x
        temp1 = 0.0
        minr = float('inf')
        cury = 0.0
        for y in range(1,1000000):
            y = float(y)
            tempvar = const2 * y
            temp1 = ((tildeps+tempvar)**nu - const1) / ((tildeps+tempvar)**nu - (1+tempvar)**nu)
            if abs(temp1-epsilon) < minr:
                minr = abs(temp1-epsilon)
                cury = y
            else:
                break
        return 27.8206 * cury
    
    for nu in nus:
        yminlist = []
        for x in xlist:
            yminlist.append(solveMinBribe(x,nu, 10**(-6)))
        yminlists.append(yminlist)

    print('Min bribe for nu = 0.1: ', solveMinBribe(300000,0.1,10**(-3)))
    print('Min bribe for nu = 0.5: ', solveMinBribe(300000,0.5,10**(-3)))
    print('Min bribe for nu = 0.8: ', solveMinBribe(300000,0.8,10**(-3)))
    print('Min bribe for nu = 1.0: ', solveMinBribe(300000,1.0,10**(-3)))

    print('-------------------------')

    print('Max bribe for nu = 0.1: ', solveMaxBribe(300000,0.1,10**(-3)))
    print('Max bribe for nu = 0.5: ', solveMaxBribe(300000,0.5,10**(-3)))
    print('Max bribe for nu = 0.8: ', solveMaxBribe(300000,0.8,10**(-3)))
    print('Max bribe for nu = 1.0: ', solveMaxBribe(300000,1.0,10**(-3)))
        
    plt.plot(xlist, yminlists[0], label= "nu = 0.1", color="green")
    plt.plot(xlist, yminlists[1], label= "nu = 0.5", color="blue")
    plt.plot(xlist, yminlists[2], label= "nu = 0.8", color="red")
    plt.plot(xlist, yminlists[3], label= "nu = 1.0", color="brown")

    plt.ylabel('p_0 (USD)')
    plt.xlabel('Number of DAC nodes')
    plt.title('Number of DAC nodes and the minimum total bribe (p_0) paid to the nodes for epsilon = 10^(-6)')
    plt.legend()
    plt.show()

graph_bribe()

